Interactive Imitation Learning in Robotics: A Survey

Interactive Imitation Learning (IIL) is a branch of Imitation Learning (IL) where human feedback is provided intermittently during robot execution allowing an online improvement of the robot's behavior. In recent years, IIL has increasingly started to carve out its own space as a promising data-driven alternative for solving complex robotic tasks. The advantages of IIL are its data-efficient, as the human feedback guides the robot directly towards an improved behavior, and its robustness, as the distribution mismatch between the teacher and learner trajectories is minimized by providing feedback directly over the learner's trajectories. Nevertheless, despite the opportunities that IIL presents, its terminology, structure, and applicability are not clear nor unified in the literature, slowing down its development and, therefore, the research of innovative formulations and discoveries. In this article, we attempt to facilitate research in IIL and lower entry barriers for new practitioners by providing a survey of the field that unifies and structures it. In addition, we aim to raise awareness of its potential, what has been accomplished and what are still open research questions. We organize the most relevant works in IIL in terms of human-robot interaction (i.e., types of feedback), interfaces (i.e., means of providing feedback), learning (i.e., models learned from feedback and function approximators), user experience (i.e., human perception about the learning process), applications, and benchmarks. Furthermore, we analyze similarities and differences between IIL and RL, providing a discussion on how the concepts offline, online, off-policy and on-policy learning should be transferred to IIL from the RL literature. We particularly focus on robotic applications in the real world and discuss their implications, limitations, and promising future areas of research.

==> python/analysis.py <==
from bibkeys import get_chapter_keys, get_chapter_sanity, get_entry
from termcolor import colored
from matplotlib import pyplot as plt
from utils import compare_sets, print_list

import numpy as np  # array processing
import regex as re  # clean some strins for plots file names
import os  # creating foldes for the plots


def internal_analysis(selection, bibkeys_latex, iil_excel, non_iil_excel, bibfile_db):
    print('total iil papers: ', len(iil_excel))
    print('total non iil papers: ', len(non_iil_excel))
    
    chapters = list(selection.keys())
    for chapter in chapters:
        chapter_bibkeys = get_chapter_keys(bibkeys_latex, chapter, False)
        chapter_sanity = get_chapter_sanity(bibkeys_latex, chapter, False)
        
        _, iil_not_in_chapter, _ = compare_sets(iil_excel, chapter_bibkeys + chapter_sanity)
        _, _, unclassified = compare_sets(iil_excel + non_iil_excel, chapter_bibkeys)
        
        print('\n\n---------------------------------------------------------------------------------------------------------------')
        print(colored('Chapter: %s' % chapter, 'blue'))
        print('---------------------------------------------------------------------------------------------------------------')
        # None means to consider only the Chapter as a whole, not individual sections
        if selection[chapter] == None: 
            print('\n IIL papers not cited in this chapter - total: %i/%i' % (len(iil_not_in_chapter), len(chapter_bibkeys)))
            print_list(bibfile_db, iil_not_in_chapter)
        
            print('\n Unclassified papers in chapter - total: %i/%i' %(len(unclassified), len(chapter_bibkeys)) )
            print_list(bibfile_db, unclassified)
        else:
            for section in selection[chapter]:
                section_bibkeys = bibkeys_latex[chapter]['sections'][section]
                section_sanity = bibkeys_latex[chapter]['sanity_sections'][section]
                _, iil_not_in_section, _ = compare_sets(iil_excel, section_bibkeys + section_sanity)
                _, _, unclassified = compare_sets(iil_excel + non_iil_excel, section_bibkeys)

                print('\n   -----------------------------------------')
                print(colored('    Section: %s' % section, 'green'))
                print('\n IIL papers not cited in this section - total: %i/%i' % (len(iil_not_in_section), len(section_bibkeys)))
                print_list(bibfile_db, iil_not_in_section)
                
                print('\n Unclassified papers in section - total: %i/%i' %(len(unclassified), len(section_bibkeys)) )
                print_list(bibfile_db, unclassified)
    return

def mult_chapter_not_cited_iil(selection, bibkeys_latex, iil_excel, bibfile_db, verbose=False):
    chapters = list(selection.keys())
    
    acc = []
    for chapter in chapters:
        chapter_bibkeys = get_chapter_keys(bibkeys_latex, chapter, False)
        chapter_sanity = get_chapter_sanity(bibkeys_latex, chapter, False)
        
        _, iil_not_in_chapter, _ = compare_sets(iil_excel, chapter_bibkeys + chapter_sanity)
        
        if selection[chapter] == None: 
            acc.append(iil_not_in_chapter)
        
        else:
            for section in selection[chapter]:
                section_bibkeys = bibkeys_latex[chapter]['sections'][section]
                section_sanity = bibkeys_latex[chapter]['sanity_sections'][section]
                _, iil_not_in_section, _ = compare_sets(iil_excel, section_bibkeys + section_sanity)
                acc.append(iil_not_in_section)
    
    intersec = set(acc[0])
    if verbose: print('acc: ', acc)
    if verbose: print('\n---\n', 0, intersec)
    for i in range(len(acc)-1):
        if verbose: print('\n---\n',i+1, acc[i+1])
        intersec = intersec.intersection(acc[i+1])
    if verbose: print('\nresult: ', intersec)
   
    print('     -----------------------------------------')
    print(colored('\n %d IIL papers not cited in common in: ' %(len(intersec))), selection)
    print('\n   -----------------------------------------')
    print_list(bibfile_db, list(intersec))
    return

def compare_chapters(c1, c2, bibkeys_latex, bibfile_db):
    c1_bibkeys = get_chapter_keys(bibkeys_latex, c1, False)
    c2_bibkeys = get_chapter_keys(bibkeys_latex, c2, False)
    
    intersec, c1_not_in_c2, c2_not_in_c1 = compare_sets(c1_bibkeys, c2_bibkeys)
    
    print('\n\n---------------------------------------------------------------------------------------------------------------')
    print(colored('Chapter %s VS Chapter %s' %(c1, c2), 'blue'))
    print('---------------------------------------------------------------------------------------------------------------')
    
    print(colored('\n Papers in Chapters %s and %s' %(c1, c2), 'green')) 
    print_list(bibfile_db, intersec)
        
    print('\n   -----------------------------------------')
    print(colored('\n Papers in %s which are NOT in %s' %(c1, c2), 'green')) 
    print_list(bibfile_db, c1_not_in_c2)

    print('\n   -----------------------------------------')
    print(colored('\n Papers in %s which are NOT in %s' %(c2, c1), 'green')) 
    print_list(bibfile_db, c2_not_in_c1)
    
    return


def get_cited_papers_feature_info(chapter, feature_name, features_methods, bibkeys_excel, chapter_bibkeys, bibfile_db, indentation=''):
    # Get indexes of methods in excel that are cited in this chapter
    index_bibkeys_chapter = [index for index, element in enumerate(bibkeys_excel) if element in set(chapter_bibkeys)]
    index_bibkeys_non_chapter = [index for index, element in enumerate(bibkeys_excel) if element not in set(chapter_bibkeys)]

    # Get feature values of cited papers
    feature_methods_clean = [str(feature).split(' (')[0].split(',')[0] for feature in features_methods]
    feature_methods_chapter = list(np.array(feature_methods_clean)[index_bibkeys_chapter])
    feature_methods_non_chapter = list(np.array(feature_methods_clean)[index_bibkeys_non_chapter])

    # Get types of features
    feature_types = list(set(feature_methods_chapter))

    # Get corresponding methods to feature_methods_clean
    methods_chapter_with_feature = list(np.array(bibkeys_excel)[index_bibkeys_chapter])
    methods_non_chapter_with_feature = list(np.array(bibkeys_excel)[index_bibkeys_non_chapter])

    # Iterate over every feature type
    methods_with_feature_per_type = []
    for feature_type in feature_types:
        print(colored('\n' + indentation + feature_type + '\n', 'yellow'))

        # Print methods that have this feature
        methods_with_feature_type = []
        methods_with_feature_type_bibkey = ''
        for i in range(len(feature_methods_chapter)):
            if feature_type == feature_methods_chapter[i]:
                paper_title = get_entry(bibfile_db, methods_chapter_with_feature[i], False)['title']
                print(colored(indentation + '     - %s' % paper_title, 'green'), '\n              bibkey: %s' % methods_chapter_with_feature[i])
                methods_with_feature_type.append(paper_title)
                methods_with_feature_type_bibkey += '\citet{' + methods_chapter_with_feature[i] + '},\n'

        for i in range(len(feature_methods_non_chapter)):
            if feature_type == feature_methods_non_chapter[i]:
                paper = get_entry(bibfile_db, methods_non_chapter_with_feature[i], False)
                paper_title = paper['title']
                print(colored(indentation + '     - %s' % paper_title, 'red'), '\n              bibkey: %s' % methods_non_chapter_with_feature[i])
                #methods_with_feature_type.append(paper_title)

        methods_with_feature_per_type.append(methods_with_feature_type)
        print('Summary methods with feature:\n', methods_with_feature_type_bibkey )
    # Process and show data
    print(colored('\nMethods per feature', 'blue'))
    number_methods_per_feature = []
    for i in range(len(feature_types)):
        number_of_methods_with_feature = len(methods_with_feature_per_type[i])
        number_methods_per_feature.append(number_of_methods_with_feature)
        print(colored('     - %s:' % feature_types[i], 'yellow'), '%s' % number_of_methods_with_feature)

    x_plot = range(len(feature_types))
    plt.bar(x_plot, number_methods_per_feature)
    plt.xticks(x_plot, feature_types)
    plt.ylabel('Number of methods')
    plt.xlabel('Feature classes')
    plt.title('Histogram of feature "%s" in chapter "%s"' % (feature_name, chapter))
    plt.show()


def feature_analysis(feature_name, chapters, bibkeys_latex, bibkeys_excel, features_methods, bibfile_db, include_sections=True):
    print('\n\n\n -------------------------------- Start analysis --------------------------------\n')

    # Iterate over chapters
    for chapter in chapters:
        # Get and print chapter statistics
        print('\n\n---------------------------------------------------------------------------------------------------------------')
        print(colored('Chapter: %s' % chapter, 'blue'))
        print('---------------------------------------------------------------------------------------------------------------')

        # Get chapter bibkey dict
        chapter_bibkeys = get_chapter_keys(bibkeys_latex, chapter, verbose=False)

        # Get info
        indentation = '      '
        get_cited_papers_feature_info(chapter, feature_name, features_methods, bibkeys_excel, chapter_bibkeys, bibfile_db, indentation)

        # Get chapter bibkey dict
        chapter_bibkeys_dict = bibkeys_latex[chapter]

        if include_sections:
            # Iterate over sections
            sections = list(chapter_bibkeys_dict['sections'].keys())
            for section in sections:
                section_bibkeys = chapter_bibkeys_dict['sections'][section]
                print('\n   -----------------------------------------------------')
                print(colored('     Section: %s' % section, 'green'))
                print('   -----------------------------------------------------')

                # Get info
                indentation = '          '
                get_cited_papers_feature_info(chapter, feature_name, features_methods, bibkeys_excel, section_bibkeys, bibfile_db, indentation)


def plot_chapter_histogram(bibkeys_latex, iil_excel, non_iil_excel, bibfile_db):
    # temp buffers for chapter-wise plot
    iil = []
    noniil = []
    unc = []
    labels = []
    if not os.path.exists('plots'): os.mkdir('plots')

    for chapter in bibkeys_latex:
        # get the chapter-wise keys
        chapter_bibkeys = get_chapter_keys(bibkeys_latex, chapter, False)
        
        # get number os citations (classified as iil, or not, or unclassified)
        temp1, _, _ = compare_sets(chapter_bibkeys, iil_excel)
        temp2, _, _ = compare_sets(chapter_bibkeys, non_iil_excel)
        _, temp3, _ = compare_sets(chapter_bibkeys, iil_excel + non_iil_excel)
         
        iil.append(len(temp1))
        noniil.append(len(temp2))
        unc.append(len(temp3))
        labels.append(chapter)
       
        # temp buffers for section-wise plots
        iil_sec = [len(temp1)]
        noniil_sec = [len(temp2)]
        unc_sec = [len(temp3)]
        labels_sec = [chapter]

        for section in bibkeys_latex[chapter]['sections']:
            section_bibkeys = bibkeys_latex[chapter]['sections'][section]
            
            # get number os citations (classified as iil, or not, or unclassified)
            temp1, _, _ = compare_sets(section_bibkeys, iil_excel)
            temp2, _, _ = compare_sets(section_bibkeys, non_iil_excel)
            _, temp3, _ = compare_sets(section_bibkeys, iil_excel + non_iil_excel)

            iil_sec.append(len(temp1))
            noniil_sec.append(len(temp2))
            unc_sec.append(len(temp3))
            labels_sec.append(section)

        # Plot the section-wise plots
        fig = plt.figure(chapter)
        x = range(len(iil_sec))
        plt.bar(x, iil_sec, label='iil papers')
        plt.bar(x, noniil_sec, label='non iil papers', bottom=iil_sec)
        plt.bar(x, unc_sec, label='unclassified', bottom=np.array(iil_sec)+np.array(noniil_sec))
        for (xx,l) in zip(x, labels_sec): plt.text(xx, 2, l, rotation=90) 
        plt.tick_params(
            axis='x',          # changes apply to the x-axis
            which='both',      # both major and minor ticks are affected
            bottom=False,      # ticks along the bottom edge are off
            top=False,         # ticks along the top edge are off
            labelbottom=False) # labels along the bottom edge are off    
        plt.xlabel('sections')
        plt.ylabel('# papers')
        plt.legend()
                                                                                     
        plt.savefig('plots/'+re.sub('[^A-Za-z0-9]+', '', chapter)+'.pdf', format='pdf', bbox_inches='tight')
    
    # plot the chapter-wise version

    fig = plt.figure()    
    x = range(len(iil))  
    # Plot the per chapter
    plt.bar(x, iil, label='iil papers')
    plt.bar(x, noniil, label='non iil papers', bottom=iil)
    plt.bar(x, unc, label='unclassified', bottom=np.array(iil)+np.array(noniil))
    for (xx,l) in zip(x, labels): plt.text(xx, 2, l, rotation=90) 
    plt.tick_params(
        axis='x',          # changes apply to the x-axis
        which='both',      # both major and minor ticks are affected
        bottom=False,      # ticks along the bottom edge are off
        top=False,         # ticks along the top edge are off
        labelbottom=False) # labels along the bottom edge are off    
    plt.xlabel('chapters')
    plt.ylabel('# papers')
    plt.legend()
    #plt.show()

    plt.savefig('plots/chapters.pdf', format='pdf', bbox_inches='tight')



def missing_keys(keys, db, verbose=True):
    # acc all keys in the text
    text_keys = []
    for chapter in keys:
        text_keys = text_keys + keys[chapter]['keys']
        for section in keys[chapter]['sections']:
            text_keys = text_keys + keys[chapter]['sections'][section]
    
    # eliminate duplicates
    text_keys = list(set(text_keys))

    # compute which keys in the text are missing in the DB
    _, missing_keys, _ = compare_sets(text_keys, db.keys())

    if verbose: print(missing_keys)

    # iterate over chapters and sections
    # and check if missing keys are present

    for chapter in keys:
        missing_here = set(missing_keys).intersection(keys[chapter]['keys'])
        
        # print the missing ones
        if len(missing_here) > 0: 
            print('\n\n---------------------------------------------------------------------------------------------------------------')
            print(colored('Chapter: %s' % chapter, 'blue'))
            print('---------------------------------------------------------------------------------------------------------------')
            for key in missing_here:
                print('missing: ' + key + '\n')
        
        for section in keys[chapter]['sections']:
            missing_here = set(missing_keys).intersection(keys[chapter]['sections'][section])
            if len(missing_here) > 0:
                print('\n   -----------------------------------------------------')
                print(colored('     Section: %s' % section, 'green')+ colored(' in Chapter: %s' % chapter, 'blue'))
                print('   -----------------------------------------------------')

                for key in missing_here:
                    print('missing: ' + key + '\n')






==> python/bibkeys.py <==
import bibtexparser
import os
from pathlib import Path
import regex as re
'''
Output format:
    (dict) keys{
        (str) chapter_title : (dict) {
            (list) keys
            (list) sanity
            (dict) sanity_sections {
                (str) section_name : (list) keys
            }
            (dict) sections {
                (str) section_name : (list) keys
            }
        }
    }
'''


def get_bib_keys(verbose=False):
    # get the current dir and sections folder
    root = Path(os.getcwd()).parent
    sections_folder = root / 'sections'

    files_list = []
    for root, dirs, files in os.walk(sections_folder):
        # reorder so 'chapter.tex' is first in the list of files
        if 'chapter.tex' in files:
            files.remove('chapter.tex')
            files = ['chapter.tex'] + files
        
        for f in files:
            if '.tex' not in f: continue #skip not .tex files
            elif 'abstract.tex' in f: continue
            files_list.append( root + '/' + f )
    
    keys = dict() # list for saving the UNIQUE keys by chapter (before section) and by section
    
    for tex_file in files_list:
        file_name = str(tex_file).replace(str(sections_folder)+'/', '')
        if 'abstract.tex' in file_name: continue #skipping abstract

        if verbose:
            print('---')
            print('processing ', file_name)

        with Path(tex_file).open() as f:
            for line in f:
                # (?<!^\%.*) excludes lines which start with %
                # \\section | \\citep?t? matches '\section', '\citeX'
                #\{[^\}.]*\} any number of any characters which are not '}' followed by '}'
                line_chapter = re.findall(r'(?<!^\%.*)\\chapter\{[^\}.]*\}', line) # gets \section
                line_section = re.findall(r'(?<!^\%.*)\\section\{[^\}.]*\}', line) # gets \section
                line_cites = re.findall(r'(?<!^\%.*)\\citep?t?\{[^\}.]*\}', line) # gets \cite, \citep, \citet
                line_sanity = re.findall(r'^\%\\sanity\{[^\}.]*\}', line) # gets \sanity
            
                # assuming \cite, \section, and \chapter do not happen in the same line
                if line_chapter != []:
                    # clear string
                    chapter_title = line_chapter[0].replace('\\chapter{', '')\
                                                    .replace('}', '')
                    if verbose: print('chapter: ', chapter_title)
                    keys[chapter_title] = { 'keys': [], # acc for this chapter, before sections
                                            'sanity' : [], # acc for checked papers
                                            'sanity_sections': dict(),
                                            'sections': dict() }

                    current_acc = keys[chapter_title]['keys']
                    current_sanity = keys[chapter_title]['sanity']
                elif line_section != []:
                    # clear string (lazy)
                    section_title = line_section[0].replace('\\section{', '')\
                                                    .replace('}', '')
                    if verbose: print('section: ', section_title)
                    
                    keys[chapter_title]['sections'][section_title] = [] #create acc for this section
                    keys[chapter_title]['sanity_sections'][section_title] = [] #create acc for this section
                    current_acc = keys[chapter_title]['sections'][section_title]
                    current_sanity = keys[chapter_title]['sanity_sections'][section_title]

                elif line_sanity != []:
                    #proccess cites
                    for citation in line_sanity: # iterate over all \citeX in a line
                        # clear string (lazy)
                        keys_in_sanity = citation.replace(' ', '')\
                                                 .replace('%\sanity{','')\
                                                 .replace('}', '')

                        # split and concatenate
                        for k in keys_in_sanity.split(','):
                            current_sanity.append(k)

                elif line_cites != []:
                    #proccess cites
                    for citation in line_cites: # iterate over all \citeX in a line
                        # clear string (lazy)
                        keys_in_cite = citation.replace(' ', '')\
                                                .replace('\cite{','')\
                                                .replace('\citep{', '')\
                                                .replace('\citet{', '')\
                                                .replace('}', '') 
                        # break multiple keys \citeX{aaa, bbb} cases
                        for k in keys_in_cite.split(','):
                            current_acc.append(k)
    if verbose: print('--- post processing ---')

    # post process to make unique lists
    for chapter in keys.keys():
        keys[chapter]['keys'] = list(set(keys[chapter]['keys']))
        keys[chapter]['sanity'] = list(set(keys[chapter]['sanity']))
        if verbose: 
            print('-------------------------------------------')
            print('chapter: ', chapter)
            print('keys: ', keys[chapter]['keys'])
            print('sanity: ', keys[chapter]['sanity'])
            print('---')
        
        for section in keys[chapter]['sections'].keys():
            keys[chapter]['sections'][section] = list(set(keys[chapter]['sections'][section]))
            if verbose: 
                print('section: ', section)
                print('keys: ', keys[chapter]['sections'][section])
                print('sanity: ', keys[chapter]['sanity_sections'][section])
                print('---')
    return keys

def get_chapter_sanity(keys, chapter, verbose=False):
    chapter_acc =  keys[chapter]['sanity']
    if verbose:
        print('---')
        print('chapter: ', chapter)
        print('sanity: ', keys[chapter]['sanity'])
    
    for section in keys[chapter]['sanity_sections']:
        chapter_acc = chapter_acc + keys[chapter]['sanity_sections'][section]
        if verbose:
            print('section: ', )
            print('sanity: ', keys[chapter]['sanity_sections'][section])

    chapter_acc = list(set(chapter_acc))
    if verbose: 
        print('---')
        print('final: ', chapter_acc)
    return chapter_acc

def get_chapter_keys(keys, chapter, verbose=False):
    chapter_acc =  keys[chapter]['keys']
    if verbose:
        print('---')
        print('chapter: ', chapter)
        print('keys: ', keys[chapter]['keys'])
    
    for section in keys[chapter]['sections']:
        chapter_acc = chapter_acc + keys[chapter]['sections'][section]
        if verbose:
            print('section: ', section)
            print('keys: ', keys[chapter]['sections'][section])

    chapter_acc = list(set(chapter_acc))
    if verbose:
        print('---')
        print('final: ', chapter_acc)

    return chapter_acc

def get_all_keys(keys, verbose=False):
    acc = []
    for chapter in keys:
        chap_keys = get_chapter_keys(keys, chapter)
        
        if verbose: print('keys for chapter %s:' %chapter, chap_keys)
        
        acc = acc + chap_keys
    return list(set(acc))

def load_bib_file(verbose=False):
    root = Path(os.getcwd()).parent
    bib_file = root / 'biblio.bib'
    if verbose:
        print(bib_file)
    with open(bib_file) as f:
        db = bibtexparser.load(f).entries_dict
    return db


def get_entry(db, key, verbose=False):
    # if the key is not in the DB, we have a problem
    if key not in db.keys():
        print('key %s not in table' % key)
        return None

    if verbose:
        print(db[key])
    db[key]['title'] = db[key]['title'].replace('{', '').replace('}','')
    if 'booktitle' in db[key].keys():
        db[key]['booktitle'] = db[key]['booktitle'].replace('{', '').replace('}','')
    if verbose:
        print(db[key])
    
    return db[key]






















==> python/figures.py <==
from matplotlib import pyplot as plt
plt.rcParams.update({
    "text.usetex": True
})
from bibkeys import get_entry, get_all_keys
import numpy as np
from read_table import get_table_column2
from utils import compare_sets
import os
import regex as re # clean some strins for plots file names
from termcolor import colored


def hist_iil_by_year(iil_excel, bibkeys_latex, db, verbose=False):

    if verbose: print(iil_excel, '\n total: %d' % len(keys))
    
    # make sure the keys from the table are in the text
    latex_keys = get_all_keys(bibkeys_latex)

    # get only keys that are both in the latex and in the table
    keys, excel_notin_latex, latex_notin_excel = compare_sets(iil_excel, latex_keys)

    # print some messages for missing papers
    if(len(excel_notin_latex)):
        print(colored('\nPapers in the g-drive table that do not appear in the survey:', 'red'))
        for k in excel_notin_latex: print(k)
    if(len(latex_notin_excel)): 
        print(colored('\nPapers in the Survey that do not appear in the g-drive table:', 'red'))
        for k in latex_notin_excel: print(k)

    years = np.zeros(len(keys))
    years = [int(get_entry(db, key)['year']) for key in keys]
    if verbose: print('years: ', years, 'min, max = %d, %d' %(min(years), max(years)))
    
    x = range(min(years), max(years)+1, 1)
    bins = np.array(list(x) + [max(x)+1])-0.5
    
    if verbose:
        for year in x:
            print('year: %d - %d papers' %(year, years.count(year)))

    fig = plt.figure()
    plt.grid(axis='y', linestyle='--', zorder=0, color='black', linewidth=0.3)
    plt.hist(years, bins=bins, rwidth=0.9, align='mid', zorder=10, color='#A50034')
    plt.ylabel('Number of papers', fontsize=14)
    plt.xlabel('Year', fontsize=14)
    plt.title('History of Interactive Imitation Learning', fontsize=18)
    plt.xticks(x, rotation='vertical')
    fig.axes[0].spines['left'].set_color('none')
    fig.axes[0].spines['right'].set_color('none')
    fig.axes[0].spines['top'].set_color('none')
    plt.tight_layout()
     
    #plt.show()
    plt.savefig('../images/iil_papers_per_year.pdf', format='pdf', bbox_inches='tight')


def feature_hist(feature, values, bibkeys_latex, iil_excel, db, table_file='IIL survey table.xlsx', verbose=False):
    
    # temp buffers for chapter-wise plot
    iil = []
    labels = []
    if not os.path.exists('plots'): os.mkdir('plots')

    # get features from the table 
    excel_features, features = get_table_column2(['Methods'], feature, table_file, options=True)
    if verbose: print('reading column %s from %s\n' %(feature, table_file), excel_features, features)

    assert len(iil_excel) == len(excel_features), 'features and entries do not have the same size'
    
    # make sure the keys from the table are in the text
    latex_keys = get_all_keys(bibkeys_latex)

    # get only keys that are both in the latex and in the table
    common_keys, excel_notin_latex, latex_notin_excel = compare_sets(iil_excel, latex_keys)

    # print some messages for missing papers
    if(len(excel_notin_latex)):
        print(colored('\nPapers in the g-drive table that do not appear in the survey:', 'red'))
        for k in excel_notin_latex: print(k)
    if(len(latex_notin_excel)): 
        print(colored('\nPapers in the Survey that do not appear in the g-drive table:', 'red'))
        for k in latex_notin_excel: print(k)

    if verbose: print('intesec latex and table: %d' %(len(common_keys)))

    #filter `keys` by the selected feature `values`
    keys_per_value = dict()
    for value in values:
        keys_per_value[value] = []
        for ckey in common_keys:
            idx = iil_excel.index(ckey)
            if excel_features[idx] == value:
                keys_per_value[value].append(ckey)
                if verbose: print('found key %s at position %d' %(ckey, idx))
    
    # Plotting time!
    # Plot the section-wise plots
    fig = plt.figure()
   
    # plot hist for all iil papers
    years = [int(get_entry(db, key)['year']) for key in common_keys]
    x = range(min(years), max(years)+1, 1)
    bins = np.array(list(x) + [max(x)+1])-0.5
    plt.hist(bins=bins, x=years, rwidth=0.9, label='IIL', align='mid')
    plt.xticks(x, rotation='vertical')
    plt.ylabel('# of papers')
    plt.xlabel('year')

    for value in values:
        years = [int(get_entry(db, key)['year']) for key in keys_per_value[value]]
        
        x = range(min(years), max(years)+1)
        plt.hist(bins=bins, x=years, rwidth=0.9, label='IIL + ' + feature, align='mid')

    plt.legend()
    plt.savefig('../images/ill_'+ feature +'.pdf', format='pdf', bbox_inches='tight')


==> python/main.py <==
from utils import sections_in_chapters
from bibkeys import get_bib_keys, load_bib_file
from read_table import get_table_column, bibkeys_from_bibtex
from analysis import internal_analysis, compare_chapters, plot_chapter_histogram, feature_analysis, missing_keys, mult_chapter_not_cited_iil
from simple_parsing import ArgumentParser

# Get arguments
parser = ArgumentParser()
parser.add_argument('--analysis', type=str, default='IIL_papers', help='Options: IIL_papers, feature_study, \"sanity plot\", multi_chap, \"sanity plot\", \"cross chapters\", \"missing keys\"')
parser.add_argument('--chapters', type=str, default='all', help='If analysis is IIL_papers, separate with a comma '
                                                                '(without a space!) the selected chapters. For complete'
                                                                ' analysis write \"all\".\n To request for available '
                                                                'chapters write \"?\"')
parser.add_argument('--sections', type=str, default=None, help='specify sections for the analysis')
parser.add_argument('--feature', type=str, default='Feedback type', help='feature to study when analysis == feature_study')
args = parser.parse_args()

# Get bibkeys from paper latex (dictionary)
bibkeys_latex = get_bib_keys(verbose=False)

# Get bibkeys DataBase (db) from biblio.bib (dictionary)
bibfile_db = load_bib_file(verbose=False)  # load paper bibfile

# Get chapter names
if args.chapters == '?':
    print(list(bibkeys_latex.keys()))
    exit()
elif args.chapters == 'all':
    chapters = list(bibkeys_latex.keys())
else:
    chapters = args.chapters.split(',')

# Parse which specific sections you want to analyse
if args.sections == None:
    sections = None
elif args.sections == "?":
    for chapter in bibkeys_latex:
        print('chapter: ', chapter)
        print(list(bibkeys_latex[chapter]['sections']))
    exit()
elif  args.sections == "all":
    sections = []
    for chapter in bibkeys_latex:
        sections = sections + list(bibkeys_latex[chapter]['sections'].keys())
else:
    sections = args.sections.split(',')

selection = sections_in_chapters(chapters, sections, bibkeys_latex)

if args.analysis == 'IIL_papers':
    # List of sheet names
    sheet_names = ['Methods',
                   'Surveys']

    # Get bibkeys from paper excel (list)
    bibkeys_excel = get_table_column(sheet_names, 'bibtex')  # get bibkeys list
    non_iil_excel = get_table_column(['non IIL'], 'bibtex')

    # Perform intern analysis, for us to check which papers our sections are missing
    internal_analysis(selection, bibkeys_latex, bibkeys_excel, non_iil_excel, bibfile_db)

elif args.analysis == 'multi_chap':
    # Get bibkeys from paper excel (list)
    bibkeys_excel = get_table_column(['Methods'], 'bibtex')  # get bibkeys list
                                                                                          
    # Perform intern analysis, for us to check which papers our sections are missing
    mult_chapter_not_cited_iil(selection, bibkeys_latex, bibkeys_excel, bibfile_db)

elif args.analysis == 'feature_study':
    # List of sheet names
    sheet_names = ['Methods']

    # Get bibkeys from paper excel (list)
    bibkeys_excel = get_table_column(sheet_names, 'bibtex')  # get bibkeys list

    # Get feature
    features_methods = get_table_column(sheet_names, args.feature)  # get features list

    # Run feature analysis
    feature_analysis(args.feature, chapters, bibkeys_latex, bibkeys_excel, features_methods, bibfile_db)

elif args.analysis == 'sanity plot':
    # Get bibkeys from excel (list)
    bibkeys_excel = get_table_column(['Methods'], 'bibtex')  # get bibkeys list
    non_iil_excel = get_table_column(['non IIL'], 'bibtex')
    
    # Plot histogram for a chapter
    plot_chapter_histogram(bibkeys_latex, bibkeys_excel, non_iil_excel, bibfile_db)

elif args.analysis == 'cross chapters':
    if len(chapters) != 2:
        raise Exception('usage: python main.py --analysis "cross chapters" --chapters "<chapterName1>, <chapterName2>"')
    
    # Compare two chapters
    compare_chapters(chapters[0], chapters[1], bibkeys_latex, bibfile_db)

elif args.analysis == 'missing keys':
    missing_keys(bibkeys_latex, bibfile_db)


==> python/make_figures.py <==
from bibkeys import load_bib_file, get_bib_keys
from read_table import get_table_column2
from figures import hist_iil_by_year, feature_hist

bibkeys_latex = get_bib_keys(verbose=False)
db = load_bib_file(verbose=False)  # load paper bibfile
iil_excel = get_table_column2(['Methods'], 'bibtex')

# all papers classified as IIL in the g-drive table
hist_iil_by_year(iil_excel, bibkeys_latex, db)

feature = 'RL'
#values = ['yes', 'no']
values = ['yes']
feature_hist(feature, values, bibkeys_latex, iil_excel, db, table_file='IIL survey table.xlsx')


==> python/make_summary_tables.py <==
from bibkeys import get_bib_keys, load_bib_file
from tabularize import make_table

keys = get_bib_keys(verbose=False)
db = load_bib_file(verbose=False)  # load paper bibfile

table_file = 'IIL survey table.xlsx'

chapter = 'Modalities of Interaction'
feature = 'Feedback type'
make_table(chapter, feature, keys, db, table_file=table_file)

chapter = 'Behavior Representations Learned from Interactions'
feature = 'Model Learned'
make_table(chapter, feature, keys, db, table_file=table_file)

chapter = 'Auxiliary Models'
feature = 'Model Learned'
make_table(chapter, feature, keys, db, table_file=table_file)

chapter = 'Reinforcement Learning with Human-in-the-Loop'
feature = 'RL'
make_table(chapter, feature, keys, db, table_file=table_file)

chapter = 'Model Representations (Function Approximation)'
feature = 'Function Approximator'
make_table(chapter, feature, keys, db, table_file=table_file)


==> python/read_table.py <==
import pandas as pd


def get_complete_key(key, table):
    complete_key = ''
    for name in list(table.columns):
        if name[:len(key)] == key:
            complete_key = name

    return complete_key


def get_table_column(sheet_names, column_name):

    final_column = []

    # Iterate through every sheet and get bib keys
    for sheet_name in sheet_names:
        IIL_table_sheet = pd.read_excel('IIL survey table.xlsx', sheet_name=sheet_name)
        complete_column_name = get_complete_key(column_name, IIL_table_sheet)
        column = IIL_table_sheet.loc[:, complete_column_name].values.tolist()  # get column as list of strings
        final_column += column  # concatenate columns

    if column_name == 'bibtex':
        final_column = bibkeys_from_bibtex(final_column)

    return final_column


def get_table_column2(sheet_names, column_name, table_file='IIL survey table.xlsx', options=False):

    final_column = []

    # Iterate through every sheet and get bib keys
    for sheet_name in sheet_names:
        IIL_table_sheet = pd.read_excel(table_file, sheet_name=sheet_name)
        complete_column_name = get_complete_key(column_name, IIL_table_sheet)
        
        # get column as list of strings
        # 2: to skip the header rows
        column = IIL_table_sheet.loc[2:, complete_column_name].values.tolist()

        final_column += column  # concatenate columns
    if column_name == 'bibtex':
        final_column = bibkeys_from_bibtex(final_column)
        return final_column
    elif options:
        opt = str(IIL_table_sheet.loc[0, complete_column_name]).replace('[','').replace(']','').split(', ')
        return final_column, opt
    else:
        return final_column



def bibkeys_from_bibtex(bibtex_list):
    bibkeys = []
    for bibtex in bibtex_list:
        if not isinstance(bibtex, str):  # filter NaNs
            continue

        bibkey_start = bibtex.find('{')
        bibkey_end = bibtex.find(',')
        bibkeys.append(bibtex[bibkey_start + 1:bibkey_end])

    return bibkeys


if __name__ == "__main__":
    
    # List of sheet names
    sheet_names = ['Stateaction - Absolute Feedback',
                'Stateaction - Relative Feedback',    
                'Evaluative Feedback',
                'Preference Feedback',
                'Other Feedback',
                'Surveys']

    bibkeys = get_table_column(sheet_names, 'bibtex')  # get bibtex list
    print(bibkeys)


==> python/tabularize.py <==
from bibkeys import get_chapter_keys, get_entry
from read_table import get_table_column2
from utils import compare_sets
from termcolor import colored
import math

def get_iil_keys_features_chapter(chapter_keys, excel_features, excel_keys, verbose=False):
    iil_keys_in_chapter, _, _ = compare_sets(chapter_keys, excel_keys)
    iil_features_in_chapter = []

    # get the features for each IIL paper in this chapter
    for key in iil_keys_in_chapter:
        if key in excel_keys: # if this key is an IIL paper
            idx = excel_keys.index(key)
            if verbose: print(key, idx, excel_features[idx], '\n')
            iil_features_in_chapter.append(excel_features[idx])

    return iil_keys_in_chapter, iil_features_in_chapter

def get_papers_with_features(feature, keys, features, feature_name, verbose=False):
    ret = []
    for k, f in zip(keys, features):
        
        #print(f, type(f))
        
        if (type(f) == float and math.isnan(f)) or f == "?":
            print(colored('found missing feature ', 'green') + colored('%s' %feature_name, 'red') + colored(' for ', 'green') + colored('%s' %k, 'red') + colored(' !!!!', 'green') )
        elif f.find(feature) >= 0:
            if verbose: print('found: %s in' %feature, ' key: %s' %k, 'features: %s' %f)
            ret.append(k)
    return ret

def key_list_to_latex(keys, db):
    # sort by year
    years = []
    for key in keys:
        years.append(int(get_entry(db, key)['year']))
    
    # sorting according to year
    tuples = sorted(zip(years, keys))
    sorted_keys = [t[1] for t in tuples]
    
    ret = ''
    for key in sorted_keys:
        ret = ret + '\\citet{%s}, '%key
    ret = ret[:-2] # remove trailing comma

    return ret

def feature_to_latex(feature):
    # TODO: more cases might appear
    return feature.replace('_', ' ').replace('>', '$>$').replace('<', '$<$')

def clear_str(string):
    # TODO: more cases might appear
    return string.replace(' ', '').replace('(', '').replace(')', '').replace('-', '')

def make_table(chapter, feature_name, keys_latex, db, table_file = 'IIL survey table.xlsx', verbose=False):
    excel_bibtex = get_table_column2(['Methods'], 'bibtex', table_file)
    excel_features, features = get_table_column2(['Methods'], feature_name, table_file, options=True)

    chapter_bibkeys = get_chapter_keys(keys_latex, chapter, verbose=verbose)
    chap_iil_keys, chap_iil_feats = get_iil_keys_features_chapter(chapter_bibkeys, excel_features, excel_bibtex, verbose=verbose)
    filename = '../sections/summary_tables/' + clear_str(chapter) + clear_str(feature_name) + '.tex' 
    f = open(filename, 'w')
    
    f.write('\\begin{table}\n')
    f.write('\\centering')
    f.write('\t\\caption{List of \\gls{iil} papers in Chapter %s}\n' % chapter)
    f.write('\t\\label{tab: summary chap %s}\n' % chapter)
    
    column_tabs = '|'
    f.write('\t\\begin{tabulary}{\\linewidth}{|c|L|}\n')
    f.write('\t\t\\toprule\n')
    f.write('\t\t\\textbf{features} & \\textbf{List of Papers}\\\\\n')
    f.write('\t\t\\midrule\n')
   
    # for each class we will have a line in the table
    rows = []
    for feat in features:
        # skip >1
        if feat == '>1': continue

        #### get papers which feat list contains feat
        key_list = get_papers_with_features(feat, chap_iil_keys, chap_iil_feats, feature_name, verbose=verbose)

        latex_key_list = key_list_to_latex(key_list, db) #sorts by year
        latex_feature = feature_to_latex(feat)
        #print(latex_key_list)

        rows.append('\t\t%s & %s \\\\\\hline\n' %(latex_feature, latex_key_list) ) 
   
    # remove extra \hline and write the rows after cleaning up
    rows[-1] = rows[-1][:-7]
    for row in rows: f.write(row)

    f.write('\t\t\\bottomrule\n')
    f.write('\t\\end{tabulary}\n')
    f.write('\\end{table}\n')

    f.close()

'''
# not finished yet, hopefully not necessary
def make_table_transposed(chapter, keys_latex, options, features, bibtex, filename='table.tex'):
    chapter_bibkeys = get_chapter_keys(keys_latex, chapter, verbose=verbose)

    f = open(filename, 'w')
    
    f.write('\\begin{table}\n')
    f.write('\t\\caption{\color{Red}ADD CAPTION and LABEL\color{black}}\n')
    f.write('\t\\label{xxx}\n')
    
    column_tabs = '|'
    for i in range(len(options)):
        column_tabs = column_tabs + 'c|'

    f.write('\t\\begin{tabular}{%s}\n' % column_tabs)
    f.write('\t\t\\toprule\n')
    
    header = ''
    for opt in options:
        header = header + opt + ' & ' 
    header = header[:-2] + '\\\\'
    f.write('\t\t%s\n' %header)

    f.write('\t\t\\midrule\n')

    f.write('\t\t\n')
    
    f.write('\t\t\\bottomrule\n')
    f.write('\t\\end{tabular}\n')
    f.write('\\end{table}\n')


    f.close()
'''


==> python/test.py <==
from analysis import compare_sets, internal_analysis
from bibkeys import get_bib_keys, get_chapter_keys, get_chapter_sanity, load_bib_file
from read_table import get_table_column2, bibkeys_from_bibtex
from figures import hist_iil_by_year
from tabularize import make_table

keys = get_bib_keys(verbose=False)
db = load_bib_file(verbose=False)  # load paper bibfile


chapter = 'Modalities of Interaction'
feature = 'Feedback type'
table_file = 'table.xlsx'
make_table(chapter, feature, keys, db, table_file='table.xlsx')

chapter = 'Modalities of Interaction'
feature = 'Feedback type'
table_file = 'table.xlsx'
make_table(chapter, feature, keys, db, table_file='table.xlsx')

chapter = 'Modalities of Interaction'
feature = 'Feedback type'
table_file = 'table.xlsx'
make_table(chapter, feature, keys, db, table_file='table.xlsx')


==> python/utils.py <==
from bibkeys import get_entry
from termcolor import colored

def sections_in_chapters(chapters, sections, keys):
    # None indicated chapter wise lists, so it should not print the sections
    ret = dict()
    if sections == None:
        for chapter in chapters:
            ret[chapter] = None
    else:
        for chapter in chapters:
            in_chap = set(keys[chapter]['sections']).intersection(sections)
            if len(in_chap) != 0:
                ret[chapter] = list(in_chap)
            else:
                ret[chapter] = None 
                #ret[chapter] = list(keys[chapter]['sections'].keys()) 
    return ret

def compare_sets(a, b):
    '''
    Get intersection, list of elements in A which are not in B, and vice versa
    '''
    a_ = set(a)
    b_ = set(b)

    intersec = a_.intersection(b_)
    a_not_in_b = a_.difference(b_)
    b_not_in_a = b_.difference(a_)

    return list(intersec), list(a_not_in_b), list(b_not_in_a)

def print_list(db, l):
    if type(l) != list: raise ValueError('input should be a list') 
    l.sort()
    for paper in l:
        entry = get_entry(db, paper, False)

        if entry == None:
            print(colored('         - ERROR: This paper is not in the biblio.bib file: %s\n' % paper, 'red'))
        else:
            print(colored('         - %s' % entry['title'], 'yellow'))
            print('              Authors: %s' % entry['author'])
            print('              Year: %s' % entry['year'])
            print('              key: %s\n' % paper)

